Molecular Dynamics Simulation on Stability of Converging Shocks

Molecular Dynamic (MD) approach is applied to study the converging cylindrical shock waves in a dense Lennard-Jones (LJ) fluid. MD method is based on tracking of the atom motions and hence it has an fundamental advantages over hydrodynamic methods which assumes shocks as a structureless discontinuity and requires an equation of state. Due to the small thickness of shock fronts in liquid the two million particles is enough to simulate propagation of a cylindrical shocks in close detail. We investigate stability of converging shocks with different perturbation modes and its mixture. It was shown that in a case of relatively large initial ripples the Mach stems are formed. Supersonic jets generated by interaction of reflected shocks in downstream flow are observed. We also study the Richtmyer-Meshkov (RM) instability of an interface between two Lennard-Jones liquids of different mass densities. Surprisingly, mode 3 ripples grow very slow in comparison with higher mode numbers and growth rate of a higher mode decay slower.

==> ifsa2001.mac <==
\setlength{\oddsidemargin}{-0.5cm}
\setlength{\evensidemargin}{-0.5cm}
\setlength{\topmargin}{-1.35cm}
\setlength{\textwidth}{16cm}
\setlength{\headheight}{0cm}
\setlength{\textheight}{24.0cm}
\setlength{\baselineskip}{12pt}
\setlength{\columnsep}{5mm}
\pagestyle{empty}

%----- New command for equations--(\eql-\eqn)----
\newcommand{\el}{\begin{eqnarray}}
\newcommand{\en}{\end{eqnarray}}
\newenvironment{eqs}{\begin{footnotesize} \el}{\en \end{footnotesize}}
\newcommand{\eqsl}{\begin{eqs}}
\newcommand{\eqsn}{\end{eqs}}
\newenvironment{eq}{\begin{normalsize} \el}{\en \end{normalsize}}
\newcommand{\eql}{\begin{eq}}
\newcommand{\eqn}{\end{eq}}
\renewcommand{\figurename}{Fig.}
\providecommand{\yen}{Y\llap=}
%---- Reference format -----
%\def\kkk{\par \noindent \hangindent=2pc \hangafter=1}
%---- define \bm ----
\newcommand {\bm}[1]{\mbox{\boldmath${#1}$\ }}

